I Know What You Trained Last Summer: A Survey on Stealing Machine Learning Models and Defences

Machine Learning-as-a-Service (MLaaS) has become a widespread paradigm, making even the most complex machine learning models available for clients via e.g. a pay-per-query principle. This allows users to avoid time-consuming processes of data collection, hyperparameter tuning, and model training. However, by giving their customers access to the (predictions of their) models, MLaaS providers endanger their intellectual property, such as sensitive training data, optimised hyperparameters, or learned model parameters. Adversaries can create a copy of the model with (almost) identical behavior using the the prediction labels only. While many variants of this attack have been described, only scattered defence strategies have been proposed, addressing isolated threats. This raises the necessity for a thorough systematisation of the field of model stealing, to arrive at a comprehensive understanding why these attacks are successful, and how they could be holistically defended against. We address this by categorising and comparing model stealing attacks, assessing their performance, and exploring corresponding defence techniques in different settings. We propose a taxonomy for attack and defence approaches, and provide guidelines on how to select the right attack or defence strategy based on the goal and available resources. Finally, we analyse which defences are rendered less effective by current attack strategies.

==> literature_plots/plot/make_plots_paper.R <==
#install.packages("dplyr")
#install.packages("ggplot2")
#install.packages("ggthemes")
#install.packages("stringr")
#install.packages("scales")

library(dplyr)
library(ggplot2)
library(ggthemes)
library(stringr)
library(scales)

# set working directory
#setwd("/home/rudi/work/papers/2022_ACM_CSUR_ModelStealing/literature_plots/plot")

# Squash function. Source: https://stackoverflow.com/questions/61010786/error-nas-are-not-allowed-in-subscripted-assignments-while-using-squash-axis-i/61012644#61012644
squash_axis <- function(from, to, factor) { 
  # A transformation function that squashes the range of [from, to] by factor on a given axis 
  
  # Args:
  #   from: left end of the axis
  #   to: right end of the axis
  #   factor: the compression factor of the range [from, to]
  #
  # Returns:
  #   A transformation called "squash_axis", which is capsulated by trans_new() function
  
  trans <- function(x) {    
    # get indices for the relevant regions
    isq <- x > from & x < to
    ito <- x >= to
    
    # apply transformation
    x[isq] <- from + (x[isq] - from)/factor
    x[ito] <- from + (to - from)/factor + (x[ito] - to)
    
    return(x)
  }
  
  inv <- function(x) {
    
    # get indices for the relevant regions
    isq <- x > from & x < from + (to - from)/factor
    ito <- x >= from + (to - from)/factor
    
    # apply transformation
    x[isq] <- from + (x[isq] - from) * factor
    x[ito] <- to + (x[ito] - (from + (to - from)/factor))
    
    return(x)
  }
  
  # return the transformation
  return(trans_new("squash_axis", trans, inv))
}

# read in table
df <- read.csv(file.path("..", "csv", "literature_classification_tidy_minorRevision_202211.csv"), sep = ";")

print(df)

# split in attacks ...
df.attacks <- df %>% filter(Topic == "Attack") %>% 
  rename(Type = Attack.Type) #%>%
#  select(-Defence.Type, -Comments)

# and defenses
df.defenses <- df %>% filter(Topic == "Defence") %>% 
  rename(Type = Defence.Type) #%>%
#  select(-Attack.Type, -Comments)

# count every paper only once, except when they are proposing an attack and a defense
#df <- df %>% select(-Attack.Type, -Defence.Type, -Comments) %>% unique()
df <- df %>% select(-Attack.Type, -Defence.Type) %>% unique()

# 1 #
# df %>% ggplot(aes(x = Year, fill = Topic)) +
#   geom_bar(width = 0.5) +
#   scale_x_continuous(breaks = c(2005:2022), # tick marks for every year
#                      labels = c(2005,rep("", 8), 2014:2022)) +  # display labels for 2006-2013
#   coord_trans(x = squash_axis(2005.5, 2013.5, 5)) + # squashing x-axis
#   theme_hc() +
#   theme(legend.position="top",
#         panel.grid.major.y = element_blank(), # remove horizontal grid lines
#         axis.line = element_line(colour = "grey"), # add axis lines
#         axis.text.x = element_text(angle = 45, vjust = 0.5, hjust=0.5))
#   #geom_hline(yintercept=0, color = "grey")
# ggsave("../figures-literature/plt1.png", path = file.path(".."), width = 8, height = 4)

# 2 #
df.defenses %>% ggplot(aes(x = Type)) + 
  geom_bar(width = 0.25, fill = "#1cbfc5") +
  xlab("") + 
  scale_y_continuous(breaks = pretty_breaks()) +
  scale_x_discrete(labels = function(x) str_wrap(x, width = 17)) + # adjust width for line breaks in labels
  theme_hc() + 
  theme(legend.position="top",
        panel.grid.major.y = element_blank(), # remove horizontal grid lines
        axis.line = element_line(colour = "grey"), # add axis lines
        axis.text.x = element_text(face="bold", color="#000000",
                                   size=11, angle = 45, vjust = 0.5, hjust=0.5),
        axis.text.y = element_text(face="bold", color="#000000", size=11))

ggsave("../figures-literature/plt2.png", path = file.path(".."), width = 8, height = 4)

# 3 #
df.attacks %>% ggplot(aes(x = Type)) + 
  geom_bar(width = 0.25, fill = "#f6766b") +
  xlab("") + 
  theme_hc() + 
  theme(legend.position="top", 
        panel.grid.major.y = element_blank(), # remove horizontal grid lines
        axis.line = element_line(colour = "grey"), # add axis lines
        axis.text.x = element_text(face="bold", color="#000000",
                                   size=11, angle = 45, vjust = 0.5, hjust=0.5),
        axis.text.y = element_text(face="bold", color="#000000", size=11))
ggsave("../figures-literature/plt3.png", path = file.path(".."), width = 8, height = 4)

# 4 #
df %>% ggplot(aes(x = Year, fill = Topic)) +
  geom_bar(position="dodge") +
  scale_x_continuous(breaks = c(2005:2022), # tick marks for every year
                     labels = c(2005,rep("", 8), 2014:2022)) +  # display labels for 2006-2013
  coord_trans(x = squash_axis(2005.5, 2013.5, 5)) + # squashing x-axis
  theme_hc() +
  theme(legend.position="top",
        panel.grid.major.y = element_blank(), # remove horizontal grid lines
        axis.line = element_line(colour = "grey"), # add axis lines
        axis.text.x = element_text(face="bold", color="#000000",
                                   size=11, angle = 45, vjust = 0.5, hjust=0.5),
        axis.text.y = element_text(face="bold", color="#000000", size=11))
ggsave("../figures-literature/plt4.png", path = file.path(".."), width = 8, height = 4)

df %>% ggplot(aes(x = Year, fill = Topic)) +
  geom_bar(position="dodge") +
  xlab("") + 
  scale_x_continuous(breaks = c(2005:2022), # tick marks for every year
                     labels = c(2005,rep("", 8), 2014:2022)) +  # display labels for 2006-2013
  coord_trans(x = squash_axis(2005.5, 2013.5, 5)) + # squashing x-axis
  theme_hc() +
  theme(legend.position="top",
        panel.grid.major.y = element_blank(), # remove horizontal grid lines
        axis.line = element_line(colour = "grey"), # add axis lines
        axis.text.x = element_text(face="bold", color="#000000",
                                   size=11, angle = 45, vjust = 0.5, hjust=0.5),
        axis.text.y = element_text(face="bold", color="#000000", size=11))
ggsave("../figures-literature/plt4_wo_year.png", path = file.path(".."), width = 8, height = 4)

# 5 #
# df.defenses %>% ggplot(aes(x = Year, fill = Type)) + 
#   geom_bar(width = 0.5) +
#   scale_x_continuous(breaks = 2014:2020,
#                      labels = c(2014,rep("", 2), 2017:2020)) +
#   #scale_x_continuous(breaks = 2014:2020) +
#   coord_trans(x = squash_axis(2014.5, 2016.5, 5)) +
#   theme_hc() + 
#   theme(legend.position="top",
#         panel.grid.major.y = element_blank(), # remove horizontal grid lines
#         axis.line = element_line(colour = "grey"), # add axis lines
#         axis.text.x = element_text(angle = 45, vjust = 0.5, hjust=0.5))
# ggsave("../figures-literature/plt5.png", path = file.path(".."), width = 9, height = 4)

# 6 #
# df.attacks %>% ggplot(aes(x = Year, fill= Type)) + 
#   geom_bar(width = 0.5) +
#   #scale_x_continuous(breaks = 2005:2022) +
#   scale_x_continuous(breaks = c(2005:2022), # tick marks for every year
#                      labels = c(2005,rep("", 10), 2016:2022)) +  # display labels for 2006-2013
#   coord_trans(x = squash_axis(2005.5, 2015.5, 5)) +
#   theme_hc() + 
#   theme(legend.position="top",
#         panel.grid.major.y = element_blank(), # remove horizontal grid lines
#         axis.line = element_line(colour = "grey"), # add axis lines
#         axis.text.x = element_text(angle = 45, vjust = 0.5, hjust=0.5))
# ggsave("../figures-literature/plt6.png", path = file.path(".."), width = 9, height = 4)



==> replaceArxivURLs.sh <==
for i in *.bib; do
    echo $i; 
    sed -i "s/arXiv:.*},//g" $i
    sed -i "s/note = {Number: arXiv:\(.*\)$/note = {\\\href{http:\/\/arxiv.org\/abs\/\1}{arXiv:\1}},/g" $i 
    sed -i "s/ \[v\([0-9]*\)\]}{/v\1}{/g" $i 
done


